SimNet: Accurate and High-Performance Computer Architecture Simulation using Deep Learning

While discrete-event simulators are essential tools for architecture research, design, and development, their practicality is limited by an extremely long time-to-solution for realistic applications under investigation. This work describes a concerted effort, where machine learning (ML) is used to accelerate discrete-event simulation. First, an ML-based instruction latency prediction framework that accounts for both static instruction properties and dynamic processor states is constructed. Then, a GPU-accelerated parallel simulator is implemented based on the proposed instruction latency predictor, and its simulation accuracy and throughput are validated and evaluated against a state-of-the-art simulator. Leveraging modern GPUs, the ML-based simulator outperforms traditional simulators significantly.

==> data/compute_phase_accuracy.py <==
import numpy as np
import sys
import glob


def extract_data(filename, interval=10, skip=5000):
  data = np.genfromtxt(filename, delimiter=',', names=['lat'])
  size = 10000 - skip
  assert size % interval == 0 and interval > 0
  y = data['lat'][skip::interval]
  for i in range(1, interval):
    y += data['lat'][skip+i::interval]
  y /= 1000 * interval
  return y


if (len(sys.argv) < 2):
  print("Usage: ./plot.py <name>")
  sys.exit(0)

total_err = 0
gem5List = glob.glob('*_true_*.ipc')
for gem5_name in gem5List:
  idx = gem5_name[0:3]
  tmpList = glob.glob(idx + '*' + sys.argv[1] +'*.ipc')
  assert len(tmpList) == 1
  trace_name = tmpList[0]
  gem5_data = extract_data(gem5_name, 10)
  trace_data = extract_data(trace_name, 10)
  error = (trace_data - gem5_data) / gem5_data
  #error = np.absolute(error)
  avg_err = np.average(error)
  #total_err += avg_err
  total_err += np.absolute(avg_err)
  print("Benchmark", gem5_name[0:3], "has error", avg_err)

total_err /= len(gem5List)
print("The total average error is", total_err)


==> data/plot_bar.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.pyplot import cm
from os.path import basename
from os.path import splitext
import sys

if (len(sys.argv) < 2):
  print("Usage: ./plot_bar.py <csv file>")
  sys.exit(0)

filename = splitext(basename(sys.argv[1]))[0]
data = np.genfromtxt(sys.argv[1], delimiter=',', dtype=str)

benchmarks = list(data[0, 1::2])
labels = list(data[1:, 0])
data = data[1:, 1::2].astype(np.float32)
data /= 100000000

#mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['text.usetex'] = True
font = {'size' : 24}
plt.rc('font', **font)

fig, ax = plt.subplots(figsize=(24, 6), dpi=100)
x = np.arange(len(benchmarks))
colors = cm.rainbow(np.linspace(0, 1, len(labels)))
colors = np.concatenate((colors[0::2], colors[1::2]), axis=0)
color = iter(colors)
width = 0.8 / (len(labels))
#ax.set_yscale('log')
#plt.title('miniVite')

for i in range(len(labels)):
  shift = -(len(labels)-1) / 2 + i
  c = next(color)
  plt.bar(x + shift*width, data[i], width, label=labels[i], color=c, edgecolor='black')

#plt.xlabel("Benchmarks")
plt.ylabel("CPI")
plt.xticks(x, benchmarks, rotation=60)
ax.set_xlim([-0.5, len(benchmarks)-0.5])

#legend = ax.legend(loc='upper left', ncol=2, shadow=False, prop={'size' : 20})
#legend = ax.legend(loc='upper left', ncol=3, shadow=False, prop={'size' : 16}, labelspacing=0, borderpad=0.1, borderaxespad=0, bbox_to_anchor=(0., 1.02, 1., .1), mode='expand')
box = ax.get_position()
#ax.set_position([box.x0, box.y0, box.width, box.height * 0.7])
#plt.subplots_adjust(right=0.846)
plt.subplots_adjust(right=0.9)
legend = ax.legend(loc='center left', bbox_to_anchor=(1.01, 0.5), shadow=False, prop={'size' : 24}, borderpad=0.2, borderaxespad=0.2)
legend.get_frame().set_linewidth(2)
legend.get_frame().set_edgecolor("black")
#fig.tight_layout(rect=[0,0,0.846,1])
fig.tight_layout(rect=[0,0,0.9,1])

fig.savefig("../fig/cpi_bar.pdf")

#plt.show()


==> data/plot_line.py <==
import numpy as np
import matplotlib.pyplot as plt
from os.path import basename
from os.path import splitext
import sys


def extract_data(filename, interval=10, skip=5000):
  data = np.genfromtxt(filename, delimiter=',', names=['lat'])
  size = 10000 - skip
  assert size % interval == 0 and interval > 0
  x = range(0,int(size/interval))
  y = data['lat'][skip::interval]
  for i in range(1, interval):
    y += data['lat'][skip+i::interval]
  y /= 1000 * interval
  return x, y


if (len(sys.argv) < 3):
  print("Usage: ./plot.py <name> <file>")
  sys.exit(0)

output_name = sys.argv[1][0:3] + '_cpi'
is_true = False
fig_h = 6
color = 'y'
if 'true' in sys.argv[2]:
  is_true = True
  fig_h = 6.7
  output_name += '_true'
  color = 'b'
elif 'E1DNet' in sys.argv[2]:
  output_name += '_enet'
  color = 'g'
elif 'CNN3' in sys.argv[2]:
  output_name += '_3c'
  color = 'y'

font = {'size' : 35}
plt.rc('font', **font)
fig, ax = plt.subplots(figsize=(10, fig_h), dpi=100)

x, y = extract_data(sys.argv[2], 10)
ax.plot(x, y, color)
#ax.scatter(x, y, c='b')

#ax.set_xlabel('10^4 instructions')
if is_true:
  ax.set_title(sys.argv[1], fontdict={'size': 60})
ax.set_ylabel('CPI')
ax.set_xlim(0, 500)
#if sys.argv[1][0:3] == '505':
if np.amax(y) >= 5.95 or sys.argv[1][0:3] == '531' or sys.argv[1][0:3] == '505':
  ax.set_ylim(0, 8)
elif np.amax(y) > 3.6:
  ax.set_ylim(0, 6)
else:
  ax.set_ylim(0, 4)
ax.grid(True)

fig.tight_layout()
fig.savefig('../fig/' + output_name + '.pdf')
plt.show()


==> data/plot_train.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from os.path import basename
from os.path import splitext
import sys


output_name = 'train_overhead'
train_time1 = 600 * 200
train_time2 = 118560
train_time3 = 254592
throughput1 = 15080000
throughput2 = 11500000
throughput3 = 1400000

mpl.rcParams['text.usetex'] = True
font = {'size' : 24}
plt.rc('font', **font)
fig, ax = plt.subplots(figsize=(10, 6), dpi=100)

x = np.arange(1, 40000, 1)
y1 = x * 1000000000 / (train_time1 + x * 1000000000 / throughput1) / 1000000
y2 = x * 1000000000 / (train_time2 + x * 1000000000 / throughput2) / 1000000
y3 = x * 1000000000 / (train_time3 + x * 1000000000 / throughput3) / 1000000
ax.plot(x, y1, 'y', label='C3')
#ax.plot(x, y2, 'g', label='C7')
ax.plot(x, y3, 'r', label='RB7')
plt.axhline(y=0.198, color='b', label='gem5')
#ax.scatter(x, y, c='b')

legend = ax.legend(framealpha=1)
legend.get_frame().set_linewidth(2)
legend.get_frame().set_edgecolor("black")
ax.set_xlabel('\# simulated instructions (billions)')
ax.set_ylabel('Overall throughput (MIPS)')
ax.set_xlim(left=1)
ax.set_ylim(bottom=0.01)
ax.set_xscale('log')
ax.set_yscale('log')
ax.grid(True)

fig.tight_layout()
fig.savefig('../fig/' + output_name + '.pdf')
#plt.show()


==> fig/100M_instr_loss.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "100M_instr_loss"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=14)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
colors=['black','red','blue','green']
stylel=['g+:','b:','r.:','r*:','v:','s:','p:']
print(df)
fig=df.plot(kind='bar',figsize=(5, 2),logy=False,ylim=[0,12],xlim=[2600, 100000], rot=0, linewidth=1, legend=True, edgecolor='black')
#fig=df.plot(kind='line',figsize=(6, 2),logy=False,ylim=[0,12],xlim= [2600, 100000], rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Simulation error (\%)')
#fig.set_ylabel('Sampling time (s)')
# fig.set_xticks(range(df['2k'].count()))
#fig.set_xticklabels(list(df.index.values),rotation=0)
print(df.index.values)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
# fig.set_yscale('log', basex=2)
fig.set_xlabel('\# instructions per sub-trace')
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
#fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
#legend = fig.legend(loc='upper center',ncol=2,frameon=True,framealpha=1,labelspacing=0.05,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.5,0.95),handletextpad=0.4,borderpad=0.2)
legend = fig.legend(loc='upper center',ncol=2,borderpad=0.2)
legend.get_frame().set_linewidth(1)
legend.get_frame().set_edgecolor("black")

# In[51]:


# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight')
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> fig/100M_scalability_nGPUs.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
from matplotlib.ticker import FixedLocator, FixedFormatter
name= "100M_scalability_nGPUs"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
#plt.rcParams['xtick.bottom'] = plt.rcParams['xtick.labelbottom'] = False
#plt.rcParams['xtick.top'] = plt.rcParams['xtick.labeltop'] = True
plt.rc('font',size=14)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c6,c1,c5,c6]
stylel=['g+:','bo:','rv:','*:','v:','s-','p:']
#fig=df.plot(kind='bar',ylim=[0,3],figsize=(3, 1.75),rot=0, color=colors, linewidth=0.01, width=0.50)
fig=df.plot(kind='bar',figsize=(5, 2),logy=True,ylim=[0.01,100],xlim= [2600, 100000], rot=0,linewidth=1, legend=False, edgecolor='black')
#fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,4],rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Throughput (MIPS)')
x_formatter = FixedFormatter([])
x_locator = FixedLocator([3, 7, 8.8, 12])

#fig.set_xticks([1,2,3,4])
plt.pyplot.annotate('gem5: 0.198 MIPS', xy=(0.28, 0.85), xycoords='axes fraction')
plt.pyplot.axhline(y = 0.1988, color = 'black', linestyle = 'dotted')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_xscale('log', basex=2)
fig.set_xlabel('\# GPUs')
# fig.set_yscale('log', basey=2)
fig.set_xticklabels([1,2,4,8])
# fig.set_yticklabels([0,2,4,8])
# fig.set_yticklabels([0.0125,0.25,0.5,1,2,4])
#z=fig.secondary_xaxis("top")
#z.set_xlabels("new")
#ax2.set_xlabel("New one")
# fig.legend(loc='lower center',framealpha=0.5, ncol=3)
#fig.legend(loc='upper left',ncol=1,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0,1.05))

# In[51]:


# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight')
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> fig/100M_throughput.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
name= "100M_throughput"
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
#plt.rcParams['xtick.bottom'] = plt.rcParams['xtick.labelbottom'] = False
#plt.rcParams['xtick.top'] = plt.rcParams['xtick.labeltop'] = True
plt.rc('font',size=14)
df = pd.read_csv(name+'.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c6,c2,c5,c6]
stylel=['+:','o:','.:','*:','v:','s:','p:']
#fig=df.plot(kind='bar',ylim=[0,0.4],figsize=(6, 1.75),rot=0, color=colors, linewidth=0.01, width=0.50)
fig=df.plot(kind='bar',figsize=(5, 2),logy=True,ylim=[0.01,10],xlim= [2600, 100000], rot=0,linewidth=1, legend=False, edgecolor='black')
#fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,0.5],rot=0,style=stylel,linewidth=1, markersize=4, legend=True)
fig.set_ylabel('Throughput (MIPS)')
fig.set_xticklabels(list(df.index.values),rotation=0)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
#fig.set_xscale('log', basex=2)
fig.set_xticklabels(list(df.index.values),rotation=0)
fig.set_xlabel('\# sub-traces')
fig.set_xticklabels(['1k','2k','4k','8k','16k','32k'])
#z=fig.secondary_xaxis("top")
#z.set_xlabels("new")
#ax2.set_xlabel("New one")
# fig.legend(loc='upper center',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.44,1.05))
#fig.legend(handles,labels,loc='upper center',ncol=4,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=0.8,columnspacing=0.7)

# In[51]:


# y=[0,10,20,30,40,50,60,70]
# fig.set_yticks(y)

figure = fig.get_figure()
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight')
os.system(f"pdfcrop {pdf_name} {pdf_name}")
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> fig/Feature_imp.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 215,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "from matplotlib.ticker import FixedLocator, FixedFormatter\n",
    "import matplotlib.patches as mpatches\n",
    "import seaborn as sns\n",
    "import os\n",
    "#plt.style.use('seaborn-dark')\n",
    "from matplotlib.patches import Rectangle\n",
    "np.set_printoptions(formatter={'float': lambda x: \"{0:0.4f}\".format(x)})\n",
    "from sklearn.preprocessing import normalize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [],
   "source": [
    "lat_list= []\n",
    "sum_=0\n",
    "lat=3\n",
    "for i in range(lat):\n",
    "    name= \"fa_500/lat_ga_5k_5_\" + str(i) + \".npy\"\n",
    "    #name= \"fi/lat_ga_1k_2.npy\"\n",
    "    temp= np.load(name).reshape(111,50)\n",
    "    sum_ = sum_ + temp\n",
    "    lat_list.append(temp)\n",
    "sum_ = sum_/lat\n",
    "    #lat1= lat1.reshape(111,51)\n",
    "#lat2= lat2.reshape(111,51)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "lat = sum_\n",
    "#lat.tofile(\"com_avg.csv\")\n",
    "lat= np.round(lat,4)\n",
    "np.savetxt(\"com_avg.csv\", lat, delimiter= ',',fmt='%4f')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0003, 0.0003, 0.0002, 0.0001, 0.0041, 0.0010, 0.0007, 0.0012,\n",
       "       0.0019, 0.0014, 0.0015, 0.0013, 0.0005, 0.0001, 0.0006, 0.0028,\n",
       "       0.0001, 0.0012, 0.0001, 0.0005, 0.0003, 0.0001, 0.0003, 0.0002,\n",
       "       0.0002, 0.0002, 0.0005, 0.0004, 0.0002, 0.0002, 0.0002, 0.0002,\n",
       "       0.0076, 0.0004, 0.0012, 0.0019, 0.0017, 0.0012, 0.0001, 0.0001,\n",
       "       0.0047, 0.0015, 0.0045, 0.0014, 0.0027, 0.0036, 0.0022, 0.0001,\n",
       "       0.0036, 0.0062], dtype=float32)"
      ]
     },
     "execution_count": 91,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lat[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10, 6))\n",
    "plt.imshow(lat)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [],
   "source": [
    "def per(a):\n",
    "    return (a/np.sum(a))*100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [],
   "source": [
    "context= np.sum(lat,axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0668, 0.0560, 0.0270, 0.0135, 0.0111, 0.0109, 0.0074, 0.0086,\n",
       "       0.0068, 0.0085, 0.0055, 0.0075, 0.0058, 0.0063, 0.0042, 0.0063,\n",
       "       0.0049, 0.0061, 0.0041, 0.0051, 0.0040, 0.0047, 0.0035, 0.0052,\n",
       "       0.0042, 0.0050, 0.0037, 0.0045, 0.0038, 0.0041, 0.0033, 0.0058,\n",
       "       0.0050, 0.0065, 0.0041, 0.0049, 0.0041, 0.0044, 0.0035, 0.0046,\n",
       "       0.0041, 0.0046, 0.0039, 0.0037, 0.0036, 0.0039, 0.0032, 0.0066,\n",
       "       0.0061, 0.0072, 0.0054, 0.0060, 0.0056, 0.0063, 0.0051, 0.0063,\n",
       "       0.0060, 0.0076, 0.0062, 0.0066, 0.0068, 0.0070, 0.0062, 0.0070,\n",
       "       0.0076, 0.0082, 0.0064, 0.0068, 0.0071, 0.0064, 0.0055, 0.0069,\n",
       "       0.0075, 0.0065, 0.0047, 0.0064, 0.0069, 0.0051, 0.0039, 0.0098,\n",
       "       0.0136, 0.0137, 0.0071, 0.0150, 0.0189, 0.0120, 0.0106, 0.0168,\n",
       "       0.0167, 0.0119, 0.0070, 0.0109, 0.0142, 0.0060, 0.0076, 0.0093,\n",
       "       0.0122, 0.0096, 0.0055, 0.0103, 0.0116, 0.0090, 0.0076, 0.0175,\n",
       "       0.0196, 0.0100, 0.0066, 0.0160, 0.0189, 0.0074, 0.0083],\n",
       "      dtype=float32)"
      ]
     },
     "execution_count": 163,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "context"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rcParams['text.usetex'] = True\n",
    "plt.rc('font',size=16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 229,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAACyCAYAAAAUE5fkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAT5UlEQVR4nO3dzVYcR5oG4Pd1z7YlBNZ6oOQLsAT2BTTQm95JyPIFCNDsbZBuYGSw9y3ANyCBvNM53QPoAkYIe9Y9Qpq12qjknm3PN4uIhCQrK3+isqjMrPc5p46UWVlJJAEf8R80M4iISHmfjDoBIiJNpQAqIhJIAVREJJACqIhIIAVQEZFACqAiIoEUQEVEAimAiogE+peyHyD5OYCOf3UBnAI4MbNfKk6biEitschMJJIzANYBzAA48a+uf3sCwA24gPoGwIaZvRtGYkVE6iQ3gJJcBnAVwI6Zfcy59iqAFQAfzOzHylIpIlJDmQHUB88DM3tb6qauxDqvICoibVaoCi8iIr0G7oUneaWKhIiINE1wCZTkHQAG4CNcR5IBOFYHkoiMi8xhTCQfA9hKBkWSt83secr1twG8S54XEWmjvCr8DoADkvcT59mn6n6jmmSJiNRfkWFMd+DGfK4AWI9KoySfAJiFG0g/BeBXAKuqwovIuCgSQG+b2U/+/08A/LeZ/RB7fwbAad4YURGRtinSC8/oP2b2AMDPJJ/6KZ0ws7cKniIyjooE0A8AQHIaAMzs0MzuAfjadzKJiIylvJlI8wBuAdiHK4l2AFisSn8TwCMAT8zs5fCTKyJSH3kB9A/JwOjbPK/GV18i+S2Ajpn929BSKiJSM3lV+NmUc/M4X4kJAGBm3wPYVJVeRMZJXgl0BsAW3DJ2kfWoCi8iMs4KT+UkebXuve2ffvqpTU9PjzoZItIyr1+//ruZXU+eL7wifd2DJwBMT0/j6Oho1MkQkZYh+T9p5zPbQEkuR8OXSn6xmZTpnyIirZIZQM1sB8AiycdFAinJKyS/A3BTiymLSNvlVuHNbMd3Jj3w4z6j/ZDewC1jN4XzfZHeANgsu4K9iEgTFWoD9QHxIXDWMx/tyvkRwFu4XTl/HlYih2X64QsAwLvv/jTilIhIE5Xe1tgH07cADqtPjohIcwy8pYeIyLhSABURCaQAKiISSAFURCSQAqiISKCgAOoHzN+PBtdHq9OLiIyT0gHUL7L8Em6pu44//ZHkH6pMmIhI3ZUeBwpg0czmgLNgCjN7S/JWpSkTEam5kCr8f/Y5X2xdPBGRlggJoF+S/L3/vwFnG859WVGaREQaIaQK/xhua+Not84JuMVF5qtMmIhI3YXMhf8I4DOSd+A6kU7M7HnlKRMRqbnSAZTkbShoiogEtYF+nXaS5JUB0yIi0ighbaBP4RZVTloB8EPeh0kuAVgEsOtP3QWwYWZp94w+s+a/5iQAmNl2yTSLiFQuaBwogO9IRivTAwDhOpFyAyhcEFyAC7jHAJZzgucGgFdmthcdk1yKjkVERiUkgM4B2ARwmjg/UfQGZnajxNdbMbP12PE+gHUACqAiMlIhAXTdzHpWoyfZTbt4EH1mN53ClWBFREYqZBjTIXDWaRQNY/otLaj2Q3IFLhDmtWlOorekW3mgFhEJEboa0xO4QPYSwAeST0t8/AjAgZnt+cA56zuW0qQ1C5z6NPS89/79e8zNzZ29trfV1yQiwxMyDvRbAPtm9iB27g7Jb8wstxPJzI4Tp/YBPEJ6m2YXvpQakzw+c/36dRwdHeUlQUSkEiEl0J5B9P74Y5EPk0y2X3YB9FvJ6RS9pdAJ/zVVlReRkQoJoP1WXfo174MkOwD2E9XvCaSPK41Kq8lAOQngoEA6RUSGKiSA3kjOOiq6GpMf77maKD3eA7ARu1cn0Sb6LHG8CGArIN0iIpUKGca0DeAlScN5T/oE3Ar1RRz4mUUAMAXXnhrv7YlmKu0BgJmtklzzQbQD4I0G0YtIHYSuxjQXuhqTL4VuZry/mXzfnxMRqZWQEihIfh4Pmv74l+qSJSJSfyGbyt0BsJfYiVObyonI2AkpgXbN7LP4Cb+p3M2K0iQi0gghvfBX+5zvO8BdRKSNQjeVi1ff4avvRXvhRURaIXRTuUOSM3AD4Dv+X20qJyJjZZBhTAsAZuCGMRVeiUlEpC1CeuGn/bClA7jtPW6S/Kb6pImI1FtIG+hDuGo7ABzCzSY6VBAVkXET0ga6b2Y/+TbQWTP7AjhbKEREZGyElEA/+H8XcHENz36rNImItFJICXSW5DW4jd1WAIDkPDQOVETGTOkSqJl9DxcsV83spQ+e/RZEFhFpraDFRMxsJ/b/Q7jOJBGRsRK0qZyIiCiAiogEUwAVEQmkACoiEqiyAOo3lhMRGRsDBVCSV6IX3LhQEZGxEbKYyDLJ/yP5T7g92z/4f1eqTpyISJ0F7QsP4JqZ/c7MPon+BfB9xWkTEam1kAC679cETXo8aGJERJokJIBanw6j5cGSIiLSLCFTOR/ALaIMuK08ALcm6AyAHypKl4hI7YUE0A7cosrd2DkCWKskRSIiDRESQNfT9kAi+WsF6RmZ6Ycv8O67P406GSLSICHL2R0CZ2NAP/djQGFmP1edOBGROgsaSE/yCVwV/iWADySfVpoqEZEGCBlI/y3cUKZPzGzSzH4H4FnRTeVITpBc869dkpkD8EkukdwiueBfW9p/SUTqIKQN9MTMnsdPmNlzkkWHMT0ys7NpnyTfkISZbfe5fhJu/6UVAMcAls3spM+1IiKXJiSA9ts8LrcTieQEzrdEjmzBzaPvF0BhZjcKp05E5JIETeWMOo4ifmD9lwU+OwlgIVEF76I3qIqI1F5ICXQbwEuSBuAULihOAJjN+6Cvel9LnF4EcJD1Od9OGn2trOq+iMilKR1A/Tz4OZJLcLOPetpEi/JV+gUA8xmXHQHoRu2evhNpycz2Mj4jIjJ0QbtyAkAygJG8b2Y/lrzNDoB5MzvO+DrJ9/YBPALQE0Dfv3+Pubm5s+OVlRWsrGiVPREZjtwASvLPAHbN7KU//mvaZXBV+MIBlOQagK2s4OmvWzCzeBW/iz770F+/fh1HR0dFkyAiMpAiJVAmjqfQu/p8qbnwvvp/HAXGlCAZXdcBsE/ymplFc+8ncL6IiYjIyOQGUDN7kDi1nDZts+hceJILcJ1BB7He+LOOJH/ulpntmdkJydVY8ASAewA2inwtEZFhCulEuhA8SU6b2bsic+F9p9G+P9yKvRVvz1yCC6jRuQNf3Qdc6XdfvfAiUgelA2hKZxFJzgOYyetE8iXJZJNA8ppNAJux45P4sYiMt+mHLwCgFqunhQykn4gfmNnbtOXtRKTeph++OAtGbXNZz1aoBOrnuc/CDYK/RfKLxCUduI6dssOYREQaq1AANbMdADu+LZIAniUuOdF6oCIybkq1gZrZJsl5VdlF5LLVsbkhpBc+NXhGvfEDp0hERi4ZrOrQYVNHIb3wV/q8tQE3RlNEZCQuu5QaMhe+C7cmaHw4kuHiLp0iIq0XEkD3zOyr+AmSNytKj4gMWR3bEpsqZBxoz9Ydvgd+ZvDkiIg0R8i2xh/7vDU5YFpEpIHaPCA/T0gnUtpydh2krM/ZRHWaJiYSSr3olyOkDXQKwGNc7DQ6MbO31SRJRKQZQgLougbSi0hZbazdhbSBKniKtEjRNsxxbefMEtILD5LLJE9J/pPk30jerzphozbODeMio9K037vSATS2MtNdAJ/BzT6aI3m74rTVRpMyVGQQZX7WmxbshiGoBGpmD8zs0K8Feuy3/bhRcdpEZEyEBuJRB/CQAHra57w2ehMZoaaUCJuSziJCAqhVngoRaaXQYNmUIFtkX/iniVPXSG4AiO/n3kHKFM+2ShuO0cYhGiKSrcg40BtwO2j2q7pHNJVTxpr+iNbbMPKnSADVwHmvbA8loF+mJph++GKgfKqqqtmmn5kqq991yZ80uQG0aPBM2e649dr0A980l/W9j355k1+v6NcvMie97C94SECp8vvVhLbJy1KkDfTPAHbN7KU/TltMhHBjQ8cqgJbVr+207gG4Dn8oqgoaWc9SVbAr8jWKBF61sRc3qqBepArPxPEUgPWUa9YqSVELNa3qX+egnvW9LPO9q8P3uY3GrXRapAr/IHFqOW0LY5K/VpaqBhvVD9C4BoSsUmbdNSWdw9KGn9mQ1ZhmSJqZ/RI/qX3hB1OmZFW2/S30B3TQ0l6dhns1NVhVVeKW4QgJoF8D+PfkSZJXzOy3wZPUfqHtYIPee9CAVqS0N0i7n0jThATQp0iftrkC4IfBkiNZ0kojocuQDbOdMyRNUU93Wo+3ZGtq6boNQgLoIoDvSJ7gfFV6ApiHAmhj1TFo1TFNInEhAXQOwCZ6ZyZNFL0ByTW4UuwkAJjZdpXXi4hchsq29CDZTbs45boNAK/MbC86JrkUHQ96vYjIZRl4Sw+S02nnM6wkgt8+gNUKry9ke3s8CrH/+OUvo07C0I3DMwJ6zjoKWZE+uX0HSc4X2daD5K2U06cAFqq4voxxCaD/+1/N+WEMNQ7PCOg56yhkPdALbZ1+Vfqipc9J9LadZlX9y14vInJpaJa/PnJsH6RrAG7h4lqggFsP9MTM7uXcZwnAhpndiJ2bAPABwDUz6w54/T9w8Y/CewB/75OcTzPea5NxeM5xeEZAzzlK/2pm15MnC3UimdkOgB3fG04AzxKXnBScidRF77qhWeuIlrrezH5fIA0iIpUo1QtvZpsk5wdYH/QUvcOdJvy906rmZa8XEbk0lfXCF/zsMXrbMCcBHFRxvYjIZSo9DjRl4WSSnAcwU3BB5WeJcZyLcFuGRDfrALgVez/z+oD0t25Qvm8XXvGHXwDYjz+Xb0teBLDrT92Fa1tu1E6qRZ6j6flLchfu5/sEiQ5UM+s2NS/97/USgCkzSy6HmZtvtc1XMyv1AvBNn/P3S9xjDe6buQY3zjP53n7R60umfQPAUr/jpr7gfoHix2/i3ye44PoGbkfV13B/oEae7oDnzHyONuRv7PmSr6Wm5iXcsMMluD8MWynvZ+ZbnfO16DdgGcATuIVE/ub/jb9eAXg66ocp8BwfUjJ2fxRpqfCZJuB2DIifWwPwJnYc/EenTq+852hD/gJYyzrX5Lz0gS8tgGbmW53z9bJ74UdmmIPyR2wSwALJjp1X47pwQ8vGRovy98IUZZJrZrY5qsQMW16+1T1fK+uFb8B6oK0clO+D5rXE6UUkOtpIrsA9f73akErKeI5W5K9dbM9dQEqHaVvy0svLt1rna+lOpLTg6dV9PdC01aJOAdcJYy0ZFuU7lBbglheMHAHoRr+cJLcauiBL1nO0MX9Xzexu4lxb8jKSmW957486X0Omcl5AcprktwAeVZCeYSo7iL+pdgDMmxsCBsANB7OLvbT7qH9+9ch5jlblr+9tf5U835a8jMnLt1rna1AAJXmF5H2Sr+B6BFfRW8yum9YPyvdt1Fvx4OnPJ9uLunBTchsl5znalr+r6J0y3Zq8jMnLt1rna+EAGguaf4Wbix4tqjxnZp/549qylg/K9yWWYzM78MdRI3wHwL6vDkUmkL4tS23lPUcL83cBiUJJW/IyLi/f6p6vuQGU5O1E0HwL4I9mNgngIOp99z31dffMB5rIQIPy68IHy0kARyQ7/hdtETjrlFhN/LW+BzekpDEKPkcr8jcWIC8EjrbkZYq8fKttvmauxkTyKlyb2gLcWLQfE+9/Y2Z17jjqEZvR0IFrjG9yD2Z8daqkvagDIjYLBACm4MaINu65izxHG/LX5+lrALPJamoT89IPRbqH83TvwY0bP45dk5lvdc3XQsvZAQDJOwBm4P4qPjOz35oYQEVEqlJ4GJOZPQfOSqX3/F/Js8HaJG+b2U/VJ1FEpJ4Kl0BTP0zOwFXvbwBYNrOpqhImIlJ3AwXQCzci/8PM/ljJzUREGmDggfQxTe8JFBEppbISqIjIuKmyBCoiMlZKLyYiEsKPX1yHm/oLuOFwR/7/nQYvhnEmNt5xDW4a5lO/glkHbmrm2Xn/kWi32d1oBpk0i6rwMnR+FskqgLvxgeF+BtUWgPWqAijJlaoHWZe9J8k3cGsSbBY8/9qfr8XgcClOJVAZKl/62oHbMys5NfGAZNUlr9mK71f1PdMWwJgH8IHkgdV8byO5SG2gMmxbcDPX+q2cU9mcZj/dr9KlzoZxzyT/vTmAa+KQBlEJVIZtDuc7SPYws2OS0eLA0e6iUSmsE1V3fXV/w78XBd1F+Lng/v0vANzyQe9svrS/7yO49TWjXUsPfNPCI7gZdfM+La/hVjiKvlbqPYdgH66ZQxpEAVSGJraieOZasbHS6SFcIOv6zy+R3DKzVR/wHsMHNjM7IXkEt5DKtn8/WicyubRifGGOPZKv/dY0e/74TezaA4ttu5txz2EYq32s2kBVeBkaH7DSVhTvES1XFq/q+wC3klzeLWonLLKgrr9vN3HtEYCvYseLAHb9XkOP8+45RGr/bBiVQGXYjpDRCeOD4xxc6SutpBrtMBotfdYTZHL2xun4a+Irue/G7+NLs3twowRG1RN+Aykr0Eu9KYDKsK0CeE1yvU+Qi3aenEB6STVoxXXf+w//2YmscZY+iL8C0MnaRji655B6yr/CxY0ApQFUhZeh8sFmGa6KfGFvm1hA6kY7a8YCX1T93ksE3qzmgGjBXcB1QJ34+3YT9+1E+41HHUz+umUAq4m9yHvuWfjh0/XsMklyF8Dj5F5WUn8qgcrQmdkeyWMAG77DJgqIUYCLzAJ45DcrnIQrOUar6t+CG+bT8T3i2zjfjXKD5EbUo+/bMuPmY/cFXJvogb/PKs73VeqSBIBDko/NbDPjnj1iM5E6cGvmIjET6ey8NwUXULc0E6mZNBNJRCSQqvAiIoEUQEVEAimAiogEUgAVEQmkACoiEkgBVEQkkAKoiEggBVARkUAKoCIigf4frXWHC05n/MEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Importance of each context\n",
    "context= np.sum(lat[0:111],axis=1)\n",
    "xc=per(context[1:111].flatten())\n",
    "xc.shape\n",
    "#np.sum(xc,axis=0)\n",
    "ab= [i for i in range(1,111)]\n",
    "fig,ax=plt.subplots(figsize=(5,2))\n",
    "barlist=ax.bar(ab,xc[0:110])\n",
    "#ax.set_ylabel(' Attribution score')\n",
    "ax.set_ylabel('Attribution score (\\%)')\n",
    "#fig.set_xticklabels(list(df.index.values),rotation=0)\n",
    "ax.tick_params(axis=\"y\",direction=\"in\")\n",
    "ax.tick_params(axis=\"x\",direction=\"in\")\n",
    "ax.set_xlabel('Context ID')\n",
    "figure = ax.get_figure()\n",
    "name= 'context_imp'\n",
    "pdf_name = name+'.pdf'\n",
    "figure.savefig(pdf_name, bbox_inches='tight')\n",
    "os.system(f\"pdfcrop {pdf_name} {pdf_name}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 230,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.96339995"
      ]
     },
     "execution_count": 230,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum(context)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 231,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(50,)"
      ]
     },
     "execution_count": 231,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum(lat[1:111],axis=0).shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 245,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATAAAADVCAYAAADQBax2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAXtElEQVR4nO3d3W4aWbYH8P866qRb3epuTNtjbkYnp3w1txg/QfAbYOcJUrzAyCh351xZoH4ByBM48AaQJwhwOXPlGs2oR3LkCSmpNZNpTbfWuaiPFGWgCihMbfj/JJRUgfHeVbC8v2qVqCqIiEz0X9suABHRqhjAiMhYDGBEZCwGMCIyFgMYERmLAYyIjPVFlm92eHioz549y/ItiYgwGo3+oapH8f2ZBrBnz55hOBxm+ZZG+eWXXzCZTPDzzz/jt99+23ZxiFJ5+vQpDg8P8f3332+7KHOJyF9n7c80gO2zX375BX/7299wcHCAZ8+e4cmTJxCRbReLaCFVxadPn/DTTz/hyy+/xFdffbXtIi2FY2AZmUwmODg4wOHhIZ4+fcrgRUYQEXz99dc4PDzE/f39touzNAawjPz888/47rvvtl0MopV8++23+Pe//73tYiyNASwjv/32G548eRJul0oliEjqR6lU2mLpd0epBIgs9+ChB7744gv8+uuv2y7G0hjAMhTtNr5//36pn130esdx0Gg0ICI4PT1Fo9GA4zgrl3OXLXnYF/5M/Li3Wi20Wi00Gg00Gg24rrteYSPq9Trq9Xpm77csY4c8VDWzx+npqe6rP/3pT1PbAJZ+JLEsS5vN5tplbbfba79HXgGrPRaZddzb7bZalqUfP37MpNz9fl/7/X6q127q/MU/w3kCYKgzYs7+tsCCvsYe9h9Go9G2i2CcQqEwtW3bNhzHwZs3bzJ5/2q1imq1muq1PH+f7W8AC/oNq/Q5DNZqtTCZTLZdDOMFXXjLslZ+j1W6oDx/07gObMeMx+Pwy/Xu3Tucn5+Hf9kHgwHevXuH8XiMVquFQqEA27YBeF+m6+trnJ2dTf3cYDBAo9GAZVnhGE2/38fJyUn4s/GfLxQKcF0XtVoNvV4P19fXcF0X3W4X5XIZvV4PL1++hG3baDabj3yE1jcej9Fut9HtdqdaTfOOIeAFvHa7HT53cnKCYrGIyWSCSqWCly9folgsot/vA/ACVblchuu66Pf74bjnquevUqng/PwcNzc3ePHiBWq12uMfuE2Y1a9c9WHUGFjaAZCU8jIGVi6XtdvthtuFQmHq+W63q7VabeZ7R8dzyuVyuN3tdtWyLL29vVVV1Y8fPz4ob7lc1tFoNPV+wXa/31fLsqZev6lxnE2Ngdm2rd1uNzx+s8q/6BhGj1+/39dyuTz1s/1+X6vVqqp6xyZ6DrvdbngsVzl/0fG60Wg0dZ6iOAZGW9ftdh/8dU3qqvR6PRQKhalxnkqlEo7vBPuD7lJ8PGgwGMBxHJTL5alyBNtBK2Q8Hoevv7y8XLpu23R6eoparYZarYZut4t2u41WqxU+n3QMJ5MJisUiAKBYLC48J5ZlodFooNPpwHEc1Gq1qWMbl/S7i8UiLMtCoVBAuVxe+F6mYRdyB/R6vTBoFYvFsHsRfGEmk8mDoBMVdDkHg0G47+LiYmp8Z9ZYj+u6KBQKcBznwfPxL0mj0cD19TW63W74cyarVCq4ubnB1dUVgORjaNs2Op0Orq6ucHNzs7DrXK1W0W630W63Ua/XUS6X8fbt27nHLM35M/14z8MAtgOia8JOT0+nWj8vX74EgJlBIzoQ7bpu6lmwOMuyEtel2baNRqOBwWCwEy2AIHAHko7hyclJOCb16tWrhQFlMBhMzUoGrbEgWAayOn8mYxfScI7jhAO/4/EYk8kkDBDRbkrw1zkabIKWU61We/CFdBwn7PIBWDjzVa1WYVnWVAsg/vMAcHl5iWazudbM3bbEu3xnZ2dwXTfcH3Th5h3D0WiEYrGIarWa2Boaj8dTx/LFixfh/1c9f7uKLTADBDNYjuPg5uYm3P/u3TsMBgNUKhUAXrft8vIynMECgNevX6PdbodfgnK5DMuy0Ol0pn7H27dvw1kswPtCVqtVjMdjNJtNOI6DVqsF27ZxfX0NAOGKdMuy8Pbt23CmrFgshj8fVa/XjbqCIDju5XIZt7e3aLVaYSuoVquFx+Lk5ASXl5dzjyHgtYwPDg6mxhPr9Tps2w6P8XA4RKfTCYNRr9cLyxH83mXP32AwQLvdxnA4DM/fTnUnZ43sr/rgLORnx8fHS81AHh8fZ1KOPIvOrG3K8fHyM5CbPvSj0ejB7PHHjx8fzNxuG2chKXR3d7dU8L+7u9t2kTeiXq+HLYnH+Mt/d7f8IopNH/rhcPig21woFMKWM61OvOCWjUqlosZkZI1evJrBMfjzn/+MP/zhD2u/z64JFtZOJpOpha/7JujyBYtXXddFuVzO1cB7nj/DIjJS1QcRn2NgtFG7tu5oVfscvDeJXUgiMhYDGBEZi13ITSmVlst0cXy8+dHkPVD6sYT3/1wuw8jxN8e4+yOPvYnYAtuUZdP0pHx9kImg1+uh1+uh1WoZsWDxsTKOLhu8Fv1MkJH14OAA5+fnc3++0+lARHBxcTG1AJU2jy0wg3Q6HfT7fXS73an9wSU68UtNtqXT6TwYtL64uNhSaVZnWRaazSZ++OGHMIX0oqUg8fNCm5cqgInIFYDgWoqCqrYWvZ6yNx6P0Wg08Je//OXBc81mEycnJ7mZlp+VMTQP5VpVoVBArVabeT3ieDzmeq4tSuxCisiVqrZUtaOqHQADP6DRI2o0Gri8vJzbAqjValu9KURgVzOG1ut1tNvtB/snk4mR13buijQtsBcAwhaXqo5F5NXmikSzDAaDhSlYzs7OwvxU0Syq5+fnKBaLYRbQeVlU02bxXCXj63g8fpBx1HVddDqd8Msfvd4vbRbYx1StVjGZTDAej1Ota1smw+14PJ669nQymWA0Gk0FzDTHK36+AOxcNtwHki5xAdAH0I1s2wBqs17LayHnvP+aaUGDDKiLriXs9/sKYCpzZzwLajyT6CpZPFfN+BrNOBr/XcHP2bY9tZ2UBXYW/C9WeiwSHLOrq6upMgZ3EZpVtlUy3EbvSlStVqeOc9Lxmne+lsmGu6vXQtYBlEXko991nKhqbwOxlOYIuo2LMjnMuslEvKVQr9fRaDQArJ7Fc5WMr3Gzro0Mxpii6Wmi9clDBoV6vf4gC8Qsq2a4jScgDLriaY7XvPO1C9lwF0nsQqqqIyJtAOcAmvC6kwxgj6xareLdu3dzn7+9vQ0/wPMEie+A1bN4rpLxNS5IuRMXpJEJvnyLssBug2VZYTcsyIE2y6oZbqPHJPr/tMdr3nHZtWy4UYkBzA9ebVVtiUgVQFdELFV9MC9+f38/NSNj2zavActIs9nE6enp3A9gp9NJnMaPpn5eNYvnqhlfoyzLmjnQ77pu7gfEg8H8WfnOAllnSF33eO1aNtyohV1IESkDcFV1DACqOgDwPwBmnpmjoyMMh8PwweCVnXK5jHa7HQaMqCAxXvwLE1/g2mw2wy7kKlk8V834Gler1eC67tTvDvL6R4NgXmYzo/W0bRuDwWBqX7yc62a4jT+f9ngtYnI23EWSWmBFAB+iO1TVFREuN05yfLz8pUQJbNtGpVJBo9EIM286joOLi4uZf+0tywrHY8bjMer1+tT41bJZPFfN+BrPOGrbNkajUfi7g/QyQQsybRbYmYfxm+OVLiWaxXEcNJtNvHnzBh8+fAhn7aJ/LIJjBXh/SIJzsU6G28FgEM72WpaFarW68HilybpqWjbc1GaN7EcfAPqx7QKA5qzXchYyP+bNBtJ+SpMNN2+f4SjMmYVMsw6sLiJNALeRoNfYRDClbK1y63raHfV6Hefn50t1NU2TuIxCVR1Vbai/El+91fg0g2aY3XYd0S5Fmml/2k3BQtlOp5M4oZCXz+6yeDF3Rp4+fYpPnz7h66+/3nZRpu4pSPtrmWy4nz59wpMnTzZcouwxnU5GDg8P8dNPP2EymeA///mPsX/RaL+oKv71r3/h73//O373u99tuzhLYwssI99//z2+/PJL3N/f48OHD/j111+3XSSiVJ48eYLj42N899132y7K0hjAMvTVV1/h97///baLQbQ32IUkImMxgBGRsRjAiMhYDGBEZCwGMCIyFgMYERmLAYyIjMUARkTGYgAjImMxgBGRsRjAslIqASLeo1TadmmI9gIDWFai6aOXSSVNRCtjACMiYzGAEZGxmE6HaAeVfiyFd2c6/uYYd3+823KJNoMtMKIdFL213LK3mTMJAxgRGStVF1JECgBe4fOt1Ybq362biGhbEltgfvDqBrdW83e/2myxiIiSpWmBvQbQjmy/ATDYTHGIiNJLMwZWAzAWEUtEyqrqqqqz6YIRESVZGMBEJLgrZjmyr+t3K4mItiqpBWb5/zqq6vgD9zfwupUP3N/fo1KphA/e1p6INilpDMwBgNiMowOvW/nA0dERhsNhRkUjIlosqQXmztvHbiQRbdvCAOYP1rsiYkV2FwC4qjoruBERPZo0s5DXAKqR7Rf+PiKirUpcB6aqLRG5EpErf9cHVW1tuFxERIlSXUrEgEVEecR0OkS+fUlBs0uYjYLIty8paHYJAxgRGYsBjIiMxQBGRMZiACMiYzGAEZGxGMCIyFhcB0ZEmXrM9XRsgRFRph5zPR0DGBEZiwGMiIzFAEZExuIgPhFt3KYG9tkCI6KN29TAPgMYERmLAYyIjMUARkTGYgAzTakEiHiPUmnbpSHaKgYw07x/P/v/RHuIAYyIjLV0ABOR9iYKQkS0rKUCmIg0AViJLyQiegSpV+KLSHmTBSGiZLz127RlWmAVAP1NFYSIkvHWb9NSBTARqQF4s+GyEBEtJbELKSIFAK6quiKy8LX39/eoVCrhtm3bsG177UISEc2SZgzsUlU7ad7s6OgIw+FwzSIREaWzsAvpD9wPHqksRERLSWqBFQFUI13HMwCWiFwB6Kmqs8nCEREtsjCAqeoAkRaYiNgALFVtbbpgRERJUi+j8INXHV4LrOkP7lOS4OJrXnhNlLnUC1n9gfxUg/kUEVxwzQuviTLHi7mJyFgMYERkLAYwIjIWb6tGZLh9vsCbLTAiw+3zBd4MYERkLAYwIjIWAxgRGYuD+ESUSjBZkKeJArbAiCiVYIIgTxMFDGBJeCNZotxiAEvCG8kS5dbuBbB1sj+wtUUEwBvvkv8TlH7M9/dg9wbx18n+wNYWZSyPA99xs8qYx/GuWXavBUaUIyYEAhPKOM/utcCItsSE1tauYQuMKCMmt2RMxRYY0ZL2OftD3rAFtgrOVu41k7M/mDK7mBYD2Co4W0mG2rVuLruQRI+Mg/3ZSQxg/u3TbH/zDEDfv0MREa1g11pB25SmBfZKVRvBhojciggYxIho2xaOgfmtLyu2uw2gMePlRESPKmkQvwigKiLRIObiYVCjvOFMKe2BhV1IVXUAHMR2nwMYbKxElA3OlNIeWGoW0u9SVgE8n/X8/f09KpVKuG3bNmzbnvVSIqK1LbuM4jWA56o6nvXk0dERhsPh+qUiIkoh9UJWEbkC0J4XvIiIHluqACYiNQBjVR3429WNloqIKIXEAOYHqyKAoYhY/ozk+cZLlqV1srQSUW4tHAPzB+37/mY78lRvYyXahHWytBJRbiUto3AByCOVhYhoKcxGQUTGYgDbBo7JEWWCAWwbOCZHlAkGMCIyFgMYERmLAYyIjMUARkTGYgAjImMxgOUZl1sQLcQAlmdcbkG0EAMYERmLAYyIjMUARkTGYgAjImMxgBGRsbYawEqlEkQEIoISlwpsDVdrkKmWvStRpt5Hlge851KBrZm1WqNU8raPj4G7u+2UKw9KP5bw/p/egTn+5hh3f9zjg5FD7ELSTFyC5gmCV/z/lA8MYERkLAawPRKMdZk43sVxOpoldwGMA/ubE+0OmtY1ZJeWZkl7Y9srEamJiC0i9iYLNGtgn0FtN81qES7TSpzVKmNLbb+kubFtE4Cjqj1V7QA48e/U/Wg4W5kPWQeHWS3CZVqJi36GH5P9kKYFZqtq9Ea2fQD1DZXHKJ1tFyBTybWZt9ximdbS47SOdufMdDq7UxcAwDDbt1sYwESkPGP3BEA122KsaMv9hd36aK1Wm0VBLXpqHnf8bboui7qaee9u7lwAG2X7dkkLWYvwAlaUm20R1sD+gidYdQrkYuVp3iYLkrqneShjsGDWtMWy217oK6o6/0lvrKupqieRfQUAHwEcqKobe/3PmG7V3QP4R0IZDlO8Jq9MLnsc65JPu1QXYPX6/LeqHsV3JrXAXHitsKj4dkhVv12hYEREK0kaxJ8AKMT2FQAg3voiInpsCwOYqo7xcMyrCGCwsRIREaWUJhvFGxGpRZZSnANor/uLRcQCUAPwg6o21n2/TUkqp4hcAXDgd639tXK55I9fBguRzwD04+U1pT5+XS79zRMAiJ8fU+oSJyJtVa3H9hlTF3/s/BxA1991AW8s3Ym8Jpv6qGriA8AVvC/xFbx1Yal+bsH7Vf33awNor/t+m3oklRNAE0Bt3nbeHv6HKLp9Gz2fJtXHPyeFyPYIwJWJdYmfI3h/WEz+nNn+Z0v981LeVH22XdFmngNYUjkBfIxtV+Mfvrw84I1ddmP7rgDcGlqfUexL0I3Wz6S6RMpYnhPAjKpLUiMny/rk7mJuU+R+ke9DRQBVv0sccAFYgHn1UdVTnb5CpAzvKhHj6hJRgV+HgMF1mSnr+mw1I6vh8r3IN0a98YeD2O5zfJ6QMao+Uf54ykA/j6MYVxd/3OgNvCAWZVxdAMBP+jDBwzGuTOvDALa6+PISwD8xIlLQnC8z8QfBqwCe+7uMq09sIP828pRRdfHr4aqqKyLxp42qi28Irz4O4E1KRCYCM60Pu5CrW2qRbw69BvBcvaUygIH1UVVXVTuq2gJwJiLBrJdpdblU1XlLk0yrC1R1rJEZR3jd4lf+/zOtDwPY6oxd5Ot3udqR4AUYVB8RKfh1iOrDmzEGzKpLGYvXVRpTl4CIxMezXHhjlEDG9WEXckWqOhYR4xb5+mMt4+AvvohUVXVgWH0qAJoi0ol86MMvhWF1CSZXgu0zAJYfoHuG1SVYN9kXkYPYuXGA7M8NW2DreRNL7pjJIt9N8f8yFgEMRcTyP2znkZcYUR8/+DZif7HPAbQi28bURVVbwQNeS9L1t4NumBF1AcLJonrs3LyAtzwkkFl9Fmaj2BS/2fwCn5v8PQA3sS7N1qUpZ2RFsQXvg5fLFdKRLCJxPVW9iLzOlPoEV0gAwA8APvgBIPoaI+oS8Gfu6vDK2wFwHQQCk+oy49zcxsubVX22EsCIiLLALiQRGYsBjIiMxQBGRMZiACMiYzGAEZGxGMCIyFhcib8H/HU5dXj5v8YAbiJPn8Fbs3MSu37NKJE1e2EdVbW1oO7Bnba6C65DpJzjOrA9IiK38K6BnLXgc7DuQmIRsbe9wHJBHeftH/n7c7swlOZjF5IAb9W3lfiqZKcZvMcmzbpY+DmAdizRIxmCAWyPBV9a/3KVtTIb+K24XKd5mcWv+wBAbm8sQ/MxgO238M43qjrw09Q0RaTm/xumRRGRsr9/1nNVeGNpZRG58q/pg4hURWQkIkGq54KIdEVE/Wszo69p++/dDS70XVSejPVhaIrmfcdB/P1z7qdu+QHe4H205TECcOq3Snp+YHnub7+Gd3Fxz3/uI/wU1UHw8/8fjjH5+6/hB0r/fS5ERGOvafvlaMBPu5KiPFljF9JADGD7p+/PzhUQ+dL6rR43FhyG8FI2dwBcxGcpU6YAThNsJgAc/73GKcuTNWNnYPcZA9ie8vOvR5dTBHcninaluvj8xZ7441wuPt+UoYjsbjARf5+k8mTpBH7gJLMwgO2x2G3JHHg3ip23JmoErxUWtJBe+/8+aIVFJgfWCTZJ5cnSJT7f3IQMwkF8AhAGMze6nMDP2lr2F4kWI8ErmtM8aCEFyekAwIoEr+j+efcFXKo8S1Yt6sEdcfwbgVznLZkmpcMW2B6IrEa3ALzwB/F7M1pIzwG8EpF3/rYbyZ3/xu9CBl/0l/573gBhrnMnmIEMqKojIj35fJ9AB1538bWINPwy1QFU/PeP5rmfW54ZdQxW4od1jK3Ej9Yd8CYxCvAWsXIlvqG4Ep+IjMUuJBEZiwGMiIzFAEZExmIAIyJjMYARkbEYwIjIWAxgRGQsBjAiMhYDGBEZ6/8BYPBaL/ClPZcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Importance of each feature context instr\n",
    "feat= np.sum(lat[1:111],axis=0)\n",
    "#feat= lat[0]\n",
    "#feat[0:3]=0\n",
    "feat=per(feat)\n",
    "#feat= remaining\n",
    "xc=(feat.flatten())\n",
    "xc.shape\n",
    "#np.sum(xc,axis=0)\n",
    "ab= [i for i in range(1,51)]\n",
    "fig,ax=plt.subplots(figsize=(5,3))\n",
    "barlist=ax.bar(ab,xc,width=0.5)\n",
    "for i in range(0,3):\n",
    "    barlist[i].set_color('black')\n",
    "for i in range(3,18):\n",
    "    barlist[i].set_color('r')\n",
    "for i in range(18,32):\n",
    "    barlist[i].set_color('b')\n",
    "for i in range(32,50):\n",
    "    barlist[i].set_color('g')\n",
    "# for i in range(41,50):\n",
    "#     barlist[i].set_color('purple')\n",
    "#ax.set_y\n",
    "black_patch = mpatches.Patch(color='black', label='Latency')\n",
    "blue_patch = mpatches.Patch(color='red', label='Operation')\n",
    "green_patch = mpatches.Patch(color='blue', label='Register')\n",
    "purple_patch = mpatches.Patch(color='green', label='Memory')\n",
    "ax.legend(handles=[black_patch,blue_patch,green_patch,purple_patch],handlelength=0.8, ncol=2, columnspacing=0.4, labelspacing=0.1,handletextpad=0.4,borderpad=0.2,bbox_to_anchor=(0.2,1.04))\n",
    "#fig.set_xticklabels(list(df.index.values),rotation=0)\n",
    "ax.tick_params(axis=\"y\",direction=\"in\")\n",
    "ax.tick_params(axis=\"x\",direction=\"in\")\n",
    "ax.set_xlabel('Feature ID')\n",
    "# ax.set_xticklabels([0,1,10,20,30,40,50])\n",
    "# ax.set_xlim(0, 52)\n",
    "#ax.set_title('Context instruction')\n",
    "#rect = Rectangle( (0,0), 0.05, 0.05, linestyle = '-', facecolor = 'red', clip_on=False)\n",
    "#ax.add_patch(rect1)\n",
    "# ax.add_patch(rect2)\n",
    "# ax.add_patch(rect3)\n",
    "#x_ticks = ax.get_xticks()\n",
    "ax.set_xticks([1,10,20,30,40,50])\n",
    "# x_locator = FixedLocator([1, 10, 20, 30,40,50])\n",
    "# x_formatter= FixedFormatter()\n",
    "# ax.xaxis.set_major_formatter(x_formatter)\n",
    "figure = ax.get_figure()\n",
    "name= 'context_feature_imp'\n",
    "pdf_name = name+'.pdf'\n",
    "figure.savefig(pdf_name, bbox_inches='tight')\n",
    "os.system(f\"pdfcrop {pdf_name} {pdf_name}\")\n",
    "\n",
    "curr_importance[0]= np.sum(cur[0:3])\n",
    "curr_importance[1]= np.sum(cur[3:18])\n",
    "curr_importance[2]= np.sum(cur[18:32])\n",
    "curr_importance[3]= np.sum(cur[32:40])\n",
    "curr_importance[4]= np.sum(cur[40:51])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 233,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-10.0000, 0.0000, 10.0000, 20.0000, 30.0000, 40.0000, 50.0000,\n",
       "       60.0000])"
      ]
     },
     "execution_count": 233,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_ticks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 234,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.6692, 0.3904, 0.2900, 0.1338, 2.8775, 1.7399, 9.4580, 2.8329,\n",
       "       2.9556, 2.4760, 6.7700, 3.7252, 1.5057, 0.0223, 1.1153, 4.4948,\n",
       "       0.0335, 2.1303, 0.4127, 0.6803, 0.6023, 0.2231, 0.2008, 0.1115,\n",
       "       0.1561, 0.2788, 0.3234, 0.4015, 0.3123, 0.3234, 0.1450, 0.1115,\n",
       "       5.5989, 0.5800, 2.5764, 2.6879, 2.8106, 2.3533, 0.0335, 0.0223,\n",
       "       4.2271, 3.4017, 6.5247, 2.5206, 2.8106, 2.8664, 3.0783, 0.0446,\n",
       "       5.1416, 4.8182], dtype=float32)"
      ]
     },
     "execution_count": 234,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "feat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 247,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 247,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Importance of each feature current instr\n",
    "feat= lat[0]\n",
    "feat[0:3]=0\n",
    "feat=per(feat)\n",
    "#feat= remaining\n",
    "xc=(feat.flatten())\n",
    "xc.shape\n",
    "#np.sum(xc,axis=0)\n",
    "ab= [i for i in range(1,51)]\n",
    "fig,ax=plt.subplots(figsize=(5,3))\n",
    "barlist=ax.bar(ab,xc,width=0.5)\n",
    "for i in range(3,18):\n",
    "    barlist[i].set_color('r')\n",
    "for i in range(18,32):\n",
    "    barlist[i].set_color('b')\n",
    "for i in range(32,50):\n",
    "    barlist[i].set_color('g')\n",
    "    \n",
    "#black_patch = mpatches.Patch(color='black', label='Latencies')\n",
    "blue_patch = mpatches.Patch(color='red', label='Operation')\n",
    "green_patch = mpatches.Patch(color='blue', label='Register')\n",
    "purple_patch = mpatches.Patch(color='green', label='Memory')\n",
    "ax.legend(handles=[blue_patch,green_patch,purple_patch],handlelength=0.8, ncol=1, columnspacing=0.4, labelspacing=0.1,handletextpad=0.4,borderpad=0.2,bbox_to_anchor=(0.6,1.04))\n",
    "#ax.set_ylabel('Attribution score (\\%)')\n",
    "#fig.set_xticklabels(list(df.index.values),rotation=0)\n",
    "ax.tick_params(axis=\"y\",direction=\"in\")\n",
    "ax.tick_params(axis=\"x\",direction=\"in\")\n",
    "ax.set_xlabel('Feature ID')\n",
    "ax.set_ylabel('Attribution score (\\%)')\n",
    "ax.set_xticks([1,10,20,30,40,50])\n",
    "#ax.set_title('to-be-predicted instruction')\n",
    "#rect = Rectangle( (0,0), 0.05, 0.05, linestyle = '-', facecolor = 'red', clip_on=False)\n",
    "#ax.add_patch(rect1)\n",
    "# ax.add_patch(rect2)\n",
    "# ax.add_patch(rect3)\n",
    "\n",
    "figure = ax.get_figure()\n",
    "name= 'current_feature_imp'\n",
    "pdf_name = name+'.pdf'\n",
    "figure.savefig(pdf_name, bbox_inches='tight')\n",
    "os.system(f\"pdfcrop {pdf_name} {pdf_name}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 236,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "99.99999"
      ]
     },
     "execution_count": 236,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.sum(xc)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### New analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "# CUrrent instruction\n",
    "\n",
    "names= [\n",
    "\"latencies\",\n",
    "\"control\",\n",
    "\"register\",\n",
    "\"fetch\",\n",
    "\"data\"]\n",
    "cur= lat[0]\n",
    "remaining= lat[1:111]\n",
    "context=np.sum(remaining,axis=0)\n",
    "curr_importance= np.zeros(5)\n",
    "context_importance= np.zeros(5)\n",
    "\n",
    "curr_importance[0]= np.sum(cur[0:3])\n",
    "curr_importance[1]= np.sum(cur[3:18])\n",
    "curr_importance[2]= np.sum(cur[18:32])\n",
    "curr_importance[3]= np.sum(cur[32:40])\n",
    "curr_importance[4]= np.sum(cur[40:51])\n",
    "\n",
    "context_importance[0]= np.sum(context[0:3])\n",
    "context_importance[1]= np.sum(context[3:18])\n",
    "context_importance[2]= np.sum(context[18:32])\n",
    "context_importance[3]= np.sum(context[32:40])\n",
    "context_importance[4]= np.sum(context[40:51])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0001, 0.0041, 0.0010, 0.0007, 0.0012, 0.0019, 0.0014, 0.0015,\n",
       "       0.0013, 0.0005, 0.0001, 0.0006, 0.0028, 0.0001, 0.0012],\n",
       "      dtype=float32)"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Control\n",
    "cur[3:18]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0001, 0.0005, 0.0003, 0.0001, 0.0003, 0.0002, 0.0002, 0.0002,\n",
       "       0.0005, 0.0004, 0.0002, 0.0002, 0.0002, 0.0002], dtype=float32)"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Register\n",
    "cur[18:32]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0076, 0.0004, 0.0012, 0.0019, 0.0017, 0.0012, 0.0001, 0.0001],\n",
       "      dtype=float32)"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#fetch\n",
    "cur[32:40]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0047, 0.0015, 0.0045, 0.0014, 0.0027, 0.0036, 0.0022, 0.0001,\n",
       "       0.0036, 0.0062], dtype=float32)"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cur[40:51]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0008, 0.0185, 0.0036, 0.0142, 0.0305])"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "curr_importance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ab= [i for i in range(0,5)]\n",
    "fig,ax=plt.subplots(figsize= (3,2))\n",
    "#fig.canvas_draw()\n",
    "#ax.bar(curr_importance,ab , width=0.5)\n",
    "ax.bar(ab, curr_importance, width=0.5)\n",
    "#labels = [item.get_text() for item in ax.get_xticklabels()]\n",
    "ax.set_ylabel(' Attribution score')\n",
    "ax = plt.gca()\n",
    "ax.set_xticks(np.arange(len(ab)))\n",
    "ax.set_xticklabels(names, ha='center', rotation=45)\n",
    "#ax.xaxis.grid(True, which='major')\n",
    "#ax.yaxis.grid(True, which='major')\n",
    "name= 'curr_feature_imp'\n",
    "pdf_name = name+'.pdf'\n",
    "fig.savefig(pdf_name, bbox_inches='tight')\n",
    "os.system(f\"pdfcrop {pdf_name} {pdf_name}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ab= [i for i in range(0,5)]\n",
    "fig,ax=plt.subplots(figsize= (3,2))\n",
    "#fig.canvas_draw()\n",
    "#ax.bar(curr_importance,ab , width=0.5)\n",
    "ax.bar(ab, context_importance, width=0.5)\n",
    "#labels = [item.get_text() for item in ax.get_xticklabels()]\n",
    "#ax.set_ylabel(' Attribution score')\n",
    "ax = plt.gca()\n",
    "ax.set_xticks(np.arange(len(ab)))\n",
    "ax.set_xticklabels(names, ha='center', rotation=45)\n",
    "#ax.xaxis.grid(True, which='major')\n",
    "#ax.yaxis.grid(True, which='major')\n",
    "name= 'context_feature_imp'\n",
    "pdf_name = name+'.pdf'\n",
    "fig.savefig(pdf_name, bbox_inches='tight')\n",
    "os.system(f\"pdfcrop {pdf_name} {pdf_name}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 2, 3, 4]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ab"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['latencies', 'control', 'register', 'fetch', 'data']"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.0003, 0.0002, 0.0002], dtype=float32)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cur[0:3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.6 64-bit ('base': conda)",
   "language": "python",
   "name": "python37664bitbaseconda0fa1de21d1b948588945a1f5dd89489e"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/context_feature_imp.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import FixedLocator, FixedFormatter
import matplotlib.patches as mpatches
import seaborn as sns
import os
#plt.style.use('seaborn-dark')
from matplotlib.patches import Rectangle
np.set_printoptions(formatter={'float': lambda x: "{0:0.4f}".format(x)})
from sklearn.preprocessing import normalize
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=16)

def per(a):
    return (a/np.sum(a))*100

lat_list= []
sum_=0
lat=3
for i in range(lat):
    name= "fa_500/lat_ga_5k_5_" + str(i) + ".npy"
    #name= "fi/lat_ga_1k_2.npy"
    temp= np.load(name).reshape(111,50)
    sum_ = sum_ + temp
    lat_list.append(temp)
sum_ = sum_/lat
lat = sum_
lat= np.round(lat,4)



# Importance of each feature context instr
feat= np.sum(lat[1:111],axis=0)
#feat= lat[0]
#feat[0:3]=0
feat=per(feat)
#feat= remaining
xc=(feat.flatten())
xc.shape
#np.sum(xc,axis=0)
ab= [i for i in range(1,51)]
fig,ax=plt.subplots(figsize=(5,3))
barlist=ax.bar(ab,xc,width=0.5)
for i in range(0,3):
    barlist[i].set_color('black')
for i in range(3,18):
    barlist[i].set_color('r')
for i in range(18,32):
    barlist[i].set_color('b')
for i in range(32,50):
    barlist[i].set_color('g')
# for i in range(41,50):
#     barlist[i].set_color('purple')
#ax.set_y
black_patch = mpatches.Patch(color='black', label='Latency')
blue_patch = mpatches.Patch(color='red', label='Operation')
green_patch = mpatches.Patch(color='blue', label='Register')
purple_patch = mpatches.Patch(color='green', label='Memory')
legend = ax.legend(handles=[black_patch,blue_patch,green_patch,purple_patch],handlelength=0.8, ncol=2, columnspacing=0.4, labelspacing=0.1,handletextpad=0.4,borderpad=0.2,bbox_to_anchor=(0.2,1.04))
legend.get_frame().set_linewidth(1)
legend.get_frame().set_edgecolor("black")
#fig.set_xticklabels(list(df.index.values),rotation=0)
ax.tick_params(axis="y",direction="in")
ax.tick_params(axis="x",direction="in")
ax.set_xlabel('Feature ID')
# ax.set_xticklabels([0,1,10,20,30,40,50])
# ax.set_xlim(0, 52)
#ax.set_title('Context instruction')
#rect = Rectangle( (0,0), 0.05, 0.05, linestyle = '-', facecolor = 'red', clip_on=False)
#ax.add_patch(rect1)
# ax.add_patch(rect2)
# ax.add_patch(rect3)
#x_ticks = ax.get_xticks()
ax.set_xticks([1,10,20,30,40,50])
# x_locator = FixedLocator([1, 10, 20, 30,40,50])
# x_formatter= FixedFormatter()
# ax.xaxis.set_major_formatter(x_formatter)
figure = ax.get_figure()
name= 'context_feature_imp'
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight')
os.system(f"pdfcrop {pdf_name} {pdf_name}")


==> fig/current_feature_imp.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import FixedLocator, FixedFormatter
import matplotlib.patches as mpatches
import seaborn as sns
import os
#plt.style.use('seaborn-dark')
from matplotlib.patches import Rectangle
np.set_printoptions(formatter={'float': lambda x: "{0:0.4f}".format(x)})
from sklearn.preprocessing import normalize
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=16)

def per(a):
    return (a/np.sum(a))*100

lat_list= []
sum_=0
lat=3
for i in range(lat):
    name= "fa_500/lat_ga_5k_5_" + str(i) + ".npy"
    #name= "fi/lat_ga_1k_2.npy"
    temp= np.load(name).reshape(111,50)
    sum_ = sum_ + temp
    lat_list.append(temp)
sum_ = sum_/lat
lat = sum_
lat= np.round(lat,4)

# Importance of each feature current instr
feat= lat[0]
feat[0:3]=0
feat=per(feat)
#feat= remaining
xc=(feat.flatten())
xc.shape
#np.sum(xc,axis=0)
ab= [i for i in range(1,51)]
fig,ax=plt.subplots(figsize=(5,3))
barlist=ax.bar(ab,xc,width=0.5)
for i in range(3,18):
    barlist[i].set_color('r')
for i in range(18,32):
    barlist[i].set_color('b')
for i in range(32,50):
    barlist[i].set_color('g')
    
#black_patch = mpatches.Patch(color='black', label='Latencies')
blue_patch = mpatches.Patch(color='red', label='Operation')
green_patch = mpatches.Patch(color='blue', label='Register')
purple_patch = mpatches.Patch(color='green', label='Memory')
legend = ax.legend(handles=[blue_patch,green_patch,purple_patch],handlelength=0.8, ncol=1, columnspacing=0.4, labelspacing=0.1,handletextpad=0.4,borderpad=0.2,bbox_to_anchor=(0.6,1.04))
legend.get_frame().set_linewidth(1)
legend.get_frame().set_edgecolor("black")
#ax.set_ylabel('Attribution score (\%)')
#fig.set_xticklabels(list(df.index.values),rotation=0)
ax.tick_params(axis="y",direction="in")
ax.tick_params(axis="x",direction="in")
ax.set_xlabel('Feature ID')
ax.set_ylabel('Attribution score (\%)')
ax.set_xticks([1,10,20,30,40,50])
#ax.set_title('to-be-predicted instruction')
#rect = Rectangle( (0,0), 0.05, 0.05, linestyle = '-', facecolor = 'red', clip_on=False)
#ax.add_patch(rect1)
# ax.add_patch(rect2)
# ax.add_patch(rect3)

figure = ax.get_figure()
name= 'current_feature_imp'
pdf_name = name+'.pdf'
figure.savefig(pdf_name, bbox_inches='tight')
os.system(f"pdfcrop {pdf_name} {pdf_name}")





